Quadratic piezoelectricity from stacking-engineered interference in multilayer sliding ferroelectrics

Designing nonlinear piezoelectricity requires suppressing the linear piezoelectric coefficient without extinguishing higher-order electromechanical response, yet a general and reconfigurable route remains lacking. Here we introduce stacking-engineered piezoelectric interference as such a mechanism in multilayer sliding ferroelectrics. Combining first-principles calculations with a generalized Ginzburg--Landau framework, we show that each interlayer gap acts as a local piezoelectric channel whose sign and magnitude are determined by stacking. Constructive interference between same-signed channels produces a linear-dominated response, whereas destructive interference between oppositely signed channels suppresses the linear coefficient while preserving a finite quadratic response. Representative MoS$_2$ and NiTe$_2$ multilayers approach the parabolic limit, with BAAC-stacked MoS$_2$ reducing the linear-to-quadratic crossover strain by a factor of 25 relative to CBA-stacked MoS$_2$. Experimentally accessible tetralayer MoS$_2$ sliding pathways further connect linear-dominated, quadratic-dominated and sign-inverted states. Here, we identify stacking-engineered interference as a design principle for programmable nonlinear electromechanics in layered materials.

==> anc/source/Interfacial_Ferrielectricity.tex <==
\documentclass[prb, preprintnumbers,amsmath,showpacs,amssymb,superscriptaddress]{revtex4-2}
% \usepackage[dvipdfm, colorlinks, citecolor=blue]{hyperref} % this is for eps format  twocolumn,
%\usepackage{times}
\usepackage{epsfig}
\usepackage{color}
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{tabularx}% bold math
%\usepackage{hyperref}
%\usepackage[pdftex, colorlinks, citecolor=blue,urlcolor = blue,anchorcolor = blue]{hyperref}   % this is for pdflatex pdf format
% \usepackage[driverfallback=dvips, colorlinks, citecolor=blue]{hyperref}
\usepackage[pdftex,  citecolor=blue]{hyperref}   % this is for pdflatex pdf format, colorlinks,
\usepackage{appendix}
\usepackage{diagbox}
\usepackage{threeparttable}
\usepackage{multirow}
\usepackage{tabularx}
\usepackage{booktabs}
\usepackage{txfonts}
\usepackage{xcolor}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{latexsym}
\usepackage{amsbsy}
\usepackage{array}
\usepackage{esvect} %vector
\usepackage{extarrows}
\usepackage{float}
%\usepackage[british]{babel}

\newcommand*\mycommand[1]{\texttt{\emph{#1}}}
\newcommand{\rd}[1]{\textcolor{red}{#1}}
\newcommand{\bl}[1]{\textcolor{black}{#1}}

\renewcommand{\figurename}{Supplementary Fig.}
\renewcommand{\thefigure}{\arabic{figure}}
\setcounter{figure}{0}

\renewcommand{\tablename}{Supplementary Table}
\renewcommand{\thetable}{\arabic{table}}
\setcounter{table}{0}

\begin{document}

\title{Supplementary Information for \\ ``Quadratic piezoelectricity from stacking-engineered interference in multilayer sliding ferroelectrics''}


\author{Jiaxuan Fan}
\affiliation{Research Center for Quantum Physics and Technologies, School of Physical Science and Technology, Inner Mongolia University, Hohhot 010021, China}


\author{Yuexing Zhao}
\affiliation{Research Center for Quantum Physics and Technologies, School of Physical Science and Technology, Inner Mongolia University, Hohhot 010021, China}

\author{Xiao-Ping Li}
\affiliation{Research Center for Quantum Physics and Technologies, School of Physical Science and Technology, Inner Mongolia University, Hohhot 010021, China}
\affiliation{Key Laboratory of Semiconductor Photovoltaic Technology and Energy Materials at Universities of Inner Mongolia Autonomous Region, Inner Mongolia University, Hohhot 010021, China}

\author{Yurong Yang}
\affiliation{National Key Laboratory of Solid State Microstructures, Nanjing University, Nanjing 210093, China}
\affiliation{Jiangsu Key Laboratory of Artificial Functional Materials, Department of Materials Science and Engineering, Nanjing University, Nanjing 210093, China}

\author{Xing-Qiu Chen}
\email{xingqiu.chen@imr.ac.cn}
\affiliation{Shenyang National Laboratory for Materials Science, Institute of Metal Research, Chinese Academy of Sciences, Shenyang 110016, China}
\affiliation{School of Materials Science and Engineering, University of Science and Technology of China, Shenyang 110023, China}

\author{Lei Wang}
\email{lwang@imu.edu.cn}
\affiliation{Research Center for Quantum Physics and Technologies, School of Physical Science and Technology, Inner Mongolia University, Hohhot 010021, China}
\affiliation{Inner Mongolia Key Laboratory of Microscale Physics and Atomic Manufacturing, Inner Mongolia University, Hohhot 010021, China}



\maketitle

\tableofcontents

\clearpage


% --- Supplemental Material Section S1 ---

\section{Supplementary Note 1: First-Principles Calculation Methods}


The generalized gradient approximation (GGA) in the form of the Perdew-Burke-Ernzerhof (PBE) functional was used for the exchange-correlation potential \cite{PBE_Perdew1996}. The kinetic energy cutoff for the plane-wave basis set was consistently set to 500 eV for all calculations. The Brillouin zone was sampled using a Monkhorst-Pack $\Gamma$-centered $k$-point mesh with a density sufficient to ensure energy convergence (e.g., $21 \times 21 \times 1$ for unit cells of typical TMDs). A vacuum layer of at least 15 \AA\ was applied along the out-of-plane direction ($z$-axis) to eliminate spurious interactions between periodic images. All atomic structures were fully relaxed until the residual forces on each atom were less than 0.01 eV/\AA. The convergence criterion for the electronic self-consistent field loop was set to $10^{-6}$ eV.

\subsection{Van der Waals Corrections}
To accurately describe the crucial interlayer van der Waals (vdW) interactions, we systematically employed and compared four different levels of theory:
\begin{enumerate}
    \item \textbf{DFT-D2:} The semiempirical dispersion correction method by Grimme \cite{D2_Grimme2006}.
    \item \textbf{DFT-D3:} An improved version of the D2 method with Becke-Johnson (BJ) damping \cite{D3_Grimme2010, D3_BJ_Grimme2011}.
    \item \textbf{optB88-vdW:} A non-local correlation functional designed to incorporate vdW interactions from first principles \cite{optB88_Klimes2011}.
    \item \textbf{SCAN+rVV10:} A high-level meta-GGA functional (Strongly Constrained and Appropriately Normed) combined with the revised Vydrov-Van Voorhis non-local correlation functional \cite{SCAN_Sun2015, rVV10_Sabitini2013}.
\end{enumerate}
This comprehensive approach ensures that our central conclusions regarding piezoelectric interference and its origins are robust and not artifacts of a specific vdW correction scheme.

\subsection{Polarization Calculation}
The out-of-plane polarization, $P_z$, of the two-dimensional (2D) layered structures was primarily calculated using the classical definition of an electric dipole moment in a finite slab, a method well-established for 2D ferroelectrics \cite{SM_Ref_Ding2017, SM_Ref_Yang2018}. For a slab placed in a supercell, the polarization per unit area can be expressed as $P_z = \mu_z / A$, where $A$ is the in-plane area and $\mu_z$ is the dipole moment along the $z$-direction. $\mu_z$ is calculated from the separation between the center of positive charges (ionic cores) and the center of negative charges (electrons):
\begin{equation}
    \mu_z = q \times (z_{\text{PCC}} - z_{\text{NCC}})
    \label{eq:dipole_moment}
\end{equation}
where $q$ is the total number of valence electrons in the simulation cell. The $z$-coordinate of the positive charge center (PCC) is calculated from the positions and valence charges of all ions:
\begin{equation}
    z_{\text{PCC}} = \frac{\sum_I Z_I^{\text{val}} z_I}{\sum_I Z_I^{\text{val}}}
    \label{eq:pcc}
\end{equation}
where $Z_I^{\text{val}}$ and $z_I$ are the valence charge and $z$-coordinate of ion $I$, respectively. The $z$-coordinate of the negative charge center (NCC) is obtained by integrating the electronic charge density, $\rho(\mathbf{r})$, over the supercell volume:
\begin{equation}
    z_{\text{NCC}} = \frac{\int z \rho(\mathbf{r}) d^3\mathbf{r}}{\int \rho(\mathbf{r}) d^3\mathbf{r}}
    \label{eq:ncc}
\end{equation}
The VASPKIT code was utilized to facilitate the post-processing of charge densities for these calculations \cite{VASPKIT_Wang2021}.

This real-space slab-dipole procedure is particularly important for few-layer NiTe$_2$, which is semimetallic. 
Berry-phase polarization is not well defined in the usual insulating-state formulation, which requires an insulating occupied subspace. 
We therefore quantify its out-of-plane electromechanical response using the real-space dipole moment per area of a finite, charge-neutral slab, \(P_z=\mu_z/A\), and its strain-induced change \(\Delta P_z(\epsilon)\). 
In atomically thin semimetallic slabs, out-of-plane electrostatic screening remains incomplete, so strain- or stacking-induced charge redistribution across vdW gaps can generate a finite slab dipole response, as in other two-dimensional ferroelectric metals and semimetals~\cite{PhysRevB-FEM-pi-bilayers,shi_two-dimensional_2020}.

To assess the reliability of the classical dipole method for the present systems, we benchmarked it against the modern theory of polarization based on the Berry-phase method for two representative semiconducting systems, bilayer hexagonal boron nitride (h-BN) and bilayer MoS$_2$. As summarized in Supplementary Table~\ref{tab:pol_benchmark}, for bilayer h-BN (AB stacking), the classical dipole method yields a spontaneous polarization of 2.14 pC/m, in close agreement with the Berry-phase value of 2.02 pC/m and with the previously reported theoretical and experimental values of 2.08 pC/m \cite{SM_Ref_ACSNano2017} and 2.25 pC/m \cite{SM_Ref_Science2021}, respectively.

\begin{table}[H]
\caption{Benchmark of spontaneous polarization ($P_z$) for bilayer h-BN (AB stacking), calculated using the classical dipole method and the Berry phase method, compared with literature values.}
\label{tab:pol_benchmark}
\begin{ruledtabular}
\begin{tabular}{lcccc}
Method & Classical & Berry Phase & Literature (Theory)\cite{SM_Ref_ACSNano2017} & Literature (Exp.)\cite{SM_Ref_Science2021} \\
\hline
$P_z$ (pC/m) & 2.14 & 2.02 & 2.08 & 2.25 \\
\end{tabular}
\end{ruledtabular}
\end{table}

Supplementary Table~\ref{tab:strain_benchmark} further compares the polarization obtained using the two methods for bilayer h-BN and MoS$_2$ over the full strain range considered. The classical dipole and Berry-phase methods yield closely consistent polarization magnitudes and reproduce the same strain-dependent trends in both systems. This agreement confirms that the real-space dipole approach captures both the spontaneous polarization and its evolution under strain.

\begin{table}[H]
\caption{Comparison of polarization ($P_z$, in pC/m) for bilayer h-BN and MoS$_2$ as a function of uniaxial strain, calculated by the classical dipole method (with sign correction) and the Berry phase method.}
\label{tab:strain_benchmark}
\begin{ruledtabular}
\begin{tabular}{c|cc|cc}
& \multicolumn{2}{c|}{Bilayer h-BN} & \multicolumn{2}{c}{Bilayer MoS$_2$} \\
Strain & Classical& Berry Phase & Classical& Berry Phase \\
\hline
-0.05 & 3.01 & 2.87 & 1.64 & 1.56 \\
-0.04 & 2.82 & 2.68 & 1.45 & 1.37 \\
-0.03 & 2.63 & 2.50 & 1.27 & 1.19 \\
-0.02 & 2.46 & 2.33 & 1.09 & 1.01 \\
-0.01 & 2.29 & 2.17 & 0.93 & 0.86 \\
0 & 2.14 & 2.02 & 0.78 & 0.72 \\
0.01 & 1.99 & 1.88 & 0.65 & 0.59 \\
0.02 & 1.86 & 1.75 & 0.54 & 0.49 \\
0.03 & 1.73 & 1.63 & 0.44 & 0.39 \\
0.04 & 1.61 & 1.51 & 0.35 & 0.32 \\
0.05 & 1.49 & 1.40 & 0.28 & 0.25 \\
\end{tabular}
\end{ruledtabular}
\end{table}

These benchmarks support the use of the classical dipole method throughout this work. In addition to reproducing the polarization trends obtained from the Berry-phase formulation for semiconducting systems, the real-space approach remains applicable to the semimetallic NiTe$_2$ slabs considered here. A common sign convention was adopted for all polarization and piezoelectric-response calculations.
% --- Add these dummy references to your main SM .bib file or bibliography section ---





\subsection{Calculation of Piezoelectric Coefficients}
The total linear ($e_{33}^{(\mathrm{tot})}$) and nonlinear ($B_{333}$) piezoelectric coefficients of the multilayer systems were determined using a carefully designed finite strain method. This approach allows us to directly probe the change in polarization as a function of the effective interlayer deformation, which is the primary physical origin of the out-of-plane piezoelectric response in these vdW structures. The procedure is as follows:

\begin{enumerate}
    \item \textbf{Define Reference Structure:} For each multilayer system, the structure is first fully relaxed to obtain its equilibrium geometry, including the in-plane lattice constant $a_0$ and the equilibrium vertical distance $d_0$ between a reference atom in the top-most layer and a reference atom in the bottom-most layer.

    \item \textbf{Apply Effective Strain:} A series of effective uniaxial strains, $\epsilon$, were applied, typically ranging from -5\% to +5\% in steps of 1\%. Unlike a conventional approach that scales the entire supercell c-axis, we apply the strain directly to the key structural parameter. The vertical distance between the reference top and bottom layer atoms is set to $d(\epsilon) = d_0 \times (1+\epsilon)$. This method ensures that the applied deformation is directly concentrated on modulating the interlayer vdW gaps, which are the softest degrees of freedom and the primary source of the piezoelectric response.

    \item \textbf{Constrained Relaxation:} For each applied effective strain $\epsilon$, a constrained structural relaxation is performed. During this relaxation, the $z$-coordinates of the reference atoms defining the distance $d(\epsilon)$ are also held fixed. The in-plane lattice vectors and all other internal atomic coordinates are fully relaxed until the residual forces are less than 0.01 eV/\AA. This procedure correctly captures the crucial intra-layer and further interlayer relaxation effects in response to the primary deformation.

    \item \textbf{Polarization Calculation:} After each constrained relaxation, the total out-of-plane polarization, $P_z(\epsilon)$, is calculated for the resulting equilibrium structure using the classical dipole method described in Supplementary Note 1 B.

    \item \textbf{Coefficient Extraction:} Finally, the collected discrete data points of $P_z$ versus $\epsilon$ are fitted to a second-order polynomial function:
    \begin{equation}
        P_z(\epsilon) = P_0 + e_{33}^{(\mathrm{tot})}\epsilon + \frac{1}{2} B_{333}\epsilon^2
        \label{eq:piezo_fit}
    \end{equation}
    The coefficients $e_{33}^{(\mathrm{tot})}$ and $B_{333}$ are extracted from this polynomial fit, providing the total linear and nonlinear piezoelectric response of the system, respectively.
\end{enumerate}

This effective strain methodology provides a more direct and physically intuitive probe of the interlayer electromechanical coupling compared to a simple scaling of the entire simulation box, making it particularly well-suited for studying interference phenomena in vdW heterostructures.

\clearpage


\section{Supplementary Note 2: Equilibrium Structural Parameters}
\label{sec:S2}
\setcounter{equation}{0}

To facilitate the reproduction of our results, we provide the key equilibrium structural parameters for all investigated systems, as optimized under each of the four different van der Waals (vdW) corrected functionals. The provided parameters are essential for defining the starting point of the piezoelectric and landscape calculations.

In Supplementary Table~\ref{tab:structures}, we list the in-plane lattice constant ($a$), the total thickness of the slab ($h$), and the crucial interlayer vdW gaps ($d_k$). The total thickness $h$ is defined as the vertical distance between the top-most and bottom-most atoms in the structure. The interlayer gaps $d_k$ are defined as the vertical distance between the closest atoms of adjacent layers. All distances are given in Angstroms (\AA). These optimized geometries reflect the subtle but important influence of the chosen vdW functional on the physical structure of the multilayer systems.

% The [H] option from the 'float' package is used for precise placement.
% If you don't use the 'float' package, change [H] to [!htbp].
% --- Supplemental Material Section S7 Table (Final Version with Subscripts) ---

% For this table to work, make sure you have loaded the 'amsmath' or a similar package
% in your main .tex file preamble, which is standard for scientific documents.

% --- Supplemental Material Section S8: Prototype Structures ---

\subsection{Prototype Crystal Structures}
\label{sec:S8}

To provide a clear visual reference for the various stacking configurations discussed in this work, we present a schematic overview of all prototype crystal structures in Supplementary Fig.~\ref{fig:sm_structures}. These side views illustrate the distinct interlayer arrangements that give rise to the different interference phenomena. The labels (A, B, C) correspond to the standard stacking notations for transition metal dichalcogenides and similar layered materials.

\begin{figure*}[htbp]
    \centering
    \includegraphics[width=0.9\textwidth]{Figure S-crystal.png}
    \caption{
        Schematic side views of the prototype multilayer stacking configurations studied in this work~\cite{MoS}.
    }
    \label{fig:sm_structures}
\end{figure*}


\begin{table*}[p] 
\caption{Key equilibrium structural parameters for all systems under different vdW functionals.}
\label{tab:structures}
\centering
\begin{tabular}{l l c c c}
\hline\hline
Functional & System & $a$ (\AA) & $h$ (\AA) & $\{d_k\}$ (\AA) \\
\hline
\multicolumn{5}{l}{\textbf{DFT-D2}} \\
& h-BN CBA & 2.510 & 6.128 & \{3.06, 3.06\} \\
& NiTe$_2$ CBB & 3.803 & 13.697 & \{2.60, 2.96\} \\
& MoS$_2$ CBA & 3.192 & 15.516 & \{3.09, 3.09\} \\
& PdTe$_2$ CBB & 3.951 & 13.896 & \{2.36, 2.82\} \\
& WS$_2$ CBA & 3.189 & 15.263 & \{2.94, 2.94\} \\
& WSe$_2$ CBA & 3.338 & 16.138 & \{3.07, 3.07\} \\
& h-BN BAAC & 2.510 & 9.528 & \{3.07, 3.38, 3.07\} \\
& MoS$_2$ BAAC & 3.191 & 22.326 & \{3.09, 3.70, 3.09\} \\
& MoS$_2$ CBAB & 3.191 & 21.719 & \{3.09, 3.09, 3.09\} \\
& WS$_2$ BAAC & 3.188 & 21.971 & \{2.95, 3.56, 2.95\} \\
& WS$_2$ CBAB & 3.189 & 21.302 & \{2.94, 2.93, 2.93\} \\
& MoS$_2$-WS$_2$ BAAB & 3.189 & 22.142 & \{2.95, 3.63, 3.08\} \\
\hline
\multicolumn{5}{l}{\textbf{DFT-D3}} \\
& h-BN CBA & 2.510 & 6.842 & \{3.43, 3.41\}  \\
& NiTe$_2$ CBB & 3.803 & 13.426 & \{2.53, 2.84\} \\
& MoS$_2$ CBA & 3.165 & 15.533 & \{3.07, 3.07\} \\
& PdTe$_2$ CBB & 3.998 & 13.546 & \{2.33, 2.76\} \\
& WS$_2$ CBA & 3.174 & 15.550 & \{3.06, 3.06\} \\
& WSe$_2$ CBA & 3.295 & 16.370 & \{3.13, 3.13\} \\
& h-BN BAAC & 2.510 & 10.499 & \{3.42, 3.66, 3.42\} \\
& MoS$_2$ BAAC & 3.164 & 22.184 & \{3.04, 3.59, 3.04\} \\
& MoS$_2$ CBAB & 3.165 & 21.624 & \{3.04, 3.03, 3.04\} \\
& WS$_2$ BAAC & 3.173 & 22.382 & \{3.09, 3.61, 3.09\} \\
& WS$_2$ CBAB & 3.174 & 21.753 & \{3.06, 3.06, 3.06\} \\
& MoS$_2$-WS$_2$ BAAB & 3.169 & 22.278 & \{3.09, 3.60, 3.04\} \\
\hline
\multicolumn{5}{l}{\textbf{optB88-vdW}} \\
& h-BN CBA & 2.510 & 6.515 & \{3.28, 3.23\} \\
& NiTe$_2$ CBB & 3.826 & 13.892 & \{2.72, 3.00\} \\
& MoS$_2$ CBA & 3.193 & 15.540 & \{3.06, 3.06\} \\
& PdTe$_2$ CBB & 4.024 & 13.962 & \{2.52, 2.91\} \\
& WS$_2$ CBA & 3.194 & 15.679 & \{3.11, 3.11\} \\
& WSe$_2$ CBA & 3.331 & 16.604 & \{3.24, 3.24\} \\
& h-BN BAAC & 2.510 & 10.256 & \{3.34, 3.57, 3.34\} \\
& MoS$_2$ BAAC & 3.192 & 22.367 & \{3.09, 3.64, 3.09\} \\
& MoS$_2$ CBAB & 3.193 & 21.798 & \{3.08, 3.08, 3.09\} \\
& WS$_2$ BAAC & 3.193 & 22.482 & \{3.11, 3.64, 3.11\} \\
& WS$_2$ CBAB & 3.195 & 21.837 & \{3.09, 3.05, 3.09\} \\
& MoS$_2$-WS$_2$ BAAB & 3.193 & 22.422 & \{3.11, 3.64, 3.08\} \\
\hline
\multicolumn{5}{l}{\textbf{SCAN+rVV10}} \\
& h-BN CBA & 2.497 & 6.708 & \{3.33, 3.38\}  \\
& NiTe$_2$ CBB & 3.760 & 13.629 & \{2.65, 3.03\} \\
& MoS$_2$ CBA & 3.169 & 15.561 & \{3.08, 3.16\} \\
& PdTe$_2$ CBB & 3.973 & 13.559 & \{2.37, 2.93\} \\
& WS$_2$ CBA & 3.162 & 15.580 & \{3.10, 3.14\} \\
& WSe$_2$ CBA & 3.289 & 16.597 & \{3.26, 3.36\} \\
& h-BN BAAC & 2.497 & 10.057 & \{3.25, 3.53, 3.27\} \\
& MoS$_2$ BAAC & 3.168 & 22.379 & \{3.16, 3.71, 3.08\} \\
& MoS$_2$ CBAB & 3.169 & 21.742 & \{3.08, 3.08, 3.16\} \\
& WS$_2$ BAAC & 3.162 & 22.407 & \{3.16, 3.70, 3.09\} \\
& WS$_2$ CBAB & 3.163 & 21.761 & \{3.08, 3.09, 3.14\} \\
& MoS$_2$-WS$_2$ BAAB & 3.166 & 22.123 & \{3.01, 3.61, 3.08\} \\
\hline\hline
\end{tabular}
\end{table*}

\clearpage




\section{Supplementary Note 3: Methodology for Interface-Resolved Piezoelectric Response Channels}
\label{sec:S3}
\setcounter{equation}{0}

To analyze the microscopic origin of piezoelectric interference, we developed a single-interface-strain protocol to define interface-resolved piezoelectric response channels, denoted as \(e_{33}^{(i)}\), for individual van der Waals (vdW) gaps. They are used to identify whether different interfacial pathways reinforce or compensate one another in the overall piezoelectric response and to evaluate the interference factor \(\gamma_e\). Because different stacking configurations exhibit different sensitivities to interlayer deformation, we employed two related implementations of this protocol.

\subsection{Standard Protocol for Stacks with Well-Defined Interfaces}

For the majority of systems studied in this work (e.g., CBA stacks, CBB stacks like NiTe$_2$), where the interfaces are chemically and structurally well-defined and relatively independent, we used the following standard protocol. For a system with $N$ interfaces and corresponding equilibrium spacings $d_1^0, d_2^0, \dots, d_N^0$:

\begin{enumerate}
    \item The full multilayer structure is first relaxed to obtain its equilibrium geometry.
    \item To calculate $e^{(k)}$, the contribution from the $k$-th interface, all other interlayer spacings are fixed at their equilibrium values ($d_{j\neq k} = d_j^0$). A series of small strains are then applied only to the $k$-th spacing: $d_k = d_k^0 + \delta d_k$.
    \item For each strained structure, a constrained relaxation is performed where all atomic positions are allowed to relax while respecting the fixed interlayer spacing constraints.
    \item The total out-of-plane polarization, $P_{\text{tot}}(\delta d_k)$, is calculated for each resulting structure.
    \item The partial coefficient $e^{(k)}$ is then extracted from the linear relationship: $e^{(k)} \propto dP_{\text{tot}}/d(\delta d_k)$. A conversion factor is applied to obtain the standard unit of pC/m.
    \item This procedure is repeated for each interface $k=1, \dots, N$.
\end{enumerate}

\subsection{Adaptive Protocol for Stacks with Sensitive or Unconventional Interfaces}

We discovered that for certain engineered stacks with highly sensitive or unconventional interfaces, such as the A-A interface in the BAAC stacking of MoS$_2$ and WS$_2$, the standard protocol is insufficient. The extreme sensitivity of the total polarization to the A-A spacing ($d_2$) means that rigidly fixing the other spacings ($d_1$ and $d_3$) introduces an unphysical constraint that prevents the system from properly relaxing, leading to an inaccurate estimation of the interfacial contributions.

To address this challenge, we developed an \textbf{adaptive protocol} that is more physically representative for these specific cases. The goal is to isolate the effect of straining one interface while allowing the rest of the system to relax more naturally. The procedure to calculate $e^{(k)}$ for these sensitive stacks is as follows:

\begin{enumerate}
    \item The full multilayer structure is relaxed to obtain its equilibrium geometry.
    \item To calculate $e^{(k)}$, the contribution from the $k$-th interface (defined by layers $L_k$ and $L_{k+1}$), we apply a small strain to its spacing, $d_k = d_k^0 + \delta d_k$.
    \item A constrained relaxation is then performed. However, instead of fixing all other interlayer spacings, we only fix the $z$-coordinates of the atoms belonging to the two layers that define the strained interface, i.e., layers $L_k$ and $L_{k+1}$.
    \item Crucially, \textbf{all other atoms} in the system (i.e., those in layers other than $L_k$ and $L_{k+1}$) are allowed to fully relax their positions in all three dimensions. This allows the ``spectator" interfaces and layers to self-adapt to the local perturbation at interface $k$.
    \item The total polarization $P_{\text{tot}}(\delta d_k)$ is calculated, and $e^{(k)}$ is extracted from the linear fit as before.
\end{enumerate}

This adaptive protocol correctly captures the delicate interplay and cross-talk between interfaces in these highly coupled, engineered systems. It recognizes that straining one interface can induce a relaxation response in others, and it properly accounts for this physical effect. By employing this more sophisticated method for the BAAC-MoS$_2$ and BAAC-WS$_2$ systems, we were able to obtain a physically meaningful decomposition.

The resulting set of local response channels \(e_{33}^{(i)}\) is used to quantify the degree of sign competition among interfacial pathways through
\setcounter{equation}{4}
\begin{equation}
    \gamma_e=
    \frac{\left|\sum_i e_{33}^{(i)}\right|}
    {\sum_i \left|e_{33}^{(i)}\right|}.
\end{equation}
A value of \(\gamma_e\) close to unity indicates that the local response channels predominantly share the same sign, whereas a small value of \(\gamma_e\) reflects substantial cancellation between channels of opposite sign. The values of \(e_{33}^{(\mathrm{tot})}\) and \(B_{333}\) are obtained independently from fully relaxed first-principles polarization--strain calculations and are not derived from the interface-resolved channels.

\clearpage


\section{Supplementary Note 4: Interlayer Polarization Analysis Based on Bader Charge}

To clarify the local interfacial polarization patterns, we analyzed the layer-resolved charge redistribution by calculating the sum of Bader charges for each atomic layer. 
This analysis provides a microscopic charge-transfer indicator for the direction of local interfacial dipoles. 
It is used here as a supporting diagnostic, while the total polarization and piezoelectric coefficients are determined from the dipole and polarization--strain calculations described in Supplementary Note 1.

The summed Bader charges for representative CBA-MoS$_2$, BAAC-MoS$_2$, and CBB-NiTe$_2$ stacks are listed in Supplementary Table~\ref{tab:bader_charges}. 
All layers are ordered from top to bottom.
 
\begin{table}[htbp]
\centering
\caption{
Layer-resolved sums of Bader charges for representative multilayer MoS$_2$ and NiTe$_2$ systems.
}
\label{tab:bader_charges}
\renewcommand{\arraystretch}{1.08}
\setlength{\tabcolsep}{6pt}
\begin{tabular}{l c c c}
\hline\hline
\textbf{Material system} & \textbf{Stacking} & \textbf{Layer position} & \textbf{Bader charge ($e$)} \\
\hline
\multirow{3}{*}{MoS$_2$} 
& \multirow{3}{*}{CBA (trilayer)} 
& Top layer & 26.000778 \\
& & Middle layer & 26.000566 \\
& & Bottom layer & 25.998656 \\
\hline
\multirow{4}{*}{MoS$_2$} 
& \multirow{4}{*}{BAAC (tetralayer)} 
& Top layer & 25.999173 \\
& & Upper-middle layer & 25.996858 \\
& & Lower-middle layer & 26.009428 \\
& & Bottom layer & 25.994539 \\
\hline
\multirow{3}{*}{NiTe$_2$} 
& \multirow{3}{*}{CBB (trilayer)} 
& Top layer & 21.983964 \\
& & Middle layer & 22.024047 \\
& & Bottom layer & 21.991988 \\
\hline\hline
\end{tabular}
\end{table}


\subsection{Layer-resolved interfacial dipole patterns}

\begin{enumerate}
    \item \textbf{CBA-MoS$_2$: ferroelectric-like aligned interfacial dipoles.} 
    For CBA-MoS$_2$, the Bader charge decreases monotonically from the top layer to the bottom layer. 
    Within the charge-transfer convention used here, this monotonic variation indicates that the local interfacial dipoles at the two vdW gaps point in the same downward direction. 
    CBA-MoS$_2$ therefore represents a ferroelectric-like (FE-like) stacking pattern, consistent with the constructive addition of interfacial piezoelectric responses discussed in the main text.

    \item \textbf{BAAC-MoS$_2$: ferrielectric-like alternating interfacial dipoles.} 
    For BAAC-MoS$_2$, the layer-resolved Bader charges are non-monotonic. 
    The charge differences across the three adjacent interfaces indicate a downward local dipole at the top--upper-middle interface, an upward local dipole at the upper-middle--lower-middle interface, and a downward local dipole at the lower-middle--bottom interface. 
    Thus, BAAC-MoS$_2$ contains oppositely oriented local interfacial dipoles within the same stack. 
    Because these interfacial dipoles are inequivalent, they do not cancel exactly, giving a ferrielectric-like (FRI-like) polarization pattern with a finite net out-of-plane polarization. 
    This charge-transfer picture supports the destructive-interference interpretation in which positive and negative interfacial piezoelectric contributions partially compensate each other.

    \item \textbf{CBB-NiTe$_2$: ferrielectric-like compensated interfacial dipoles.} 
    For CBB-NiTe$_2$, the middle layer has the largest Bader charge, whereas the top and bottom layers have smaller values. 
    This distribution indicates opposite local interfacial dipoles at the two vdW gaps, with the top--middle and middle--bottom interfaces carrying oppositely oriented dipole components. 
    The inequivalence of the two interfaces leaves a finite net polarization, consistent with a ferrielectric-like stacking geometry and with the suppressed total linear piezoelectric response obtained from the interface-resolved analysis.
\end{enumerate}

\subsection{Summary}

The Bader-charge analysis distinguishes the ferroelectric-like CBA-MoS$_2$ reference, where local interfacial dipoles are aligned, from the ferrielectric-like BAAC-MoS$_2$ and CBB-NiTe$_2$ cases, where oppositely oriented and inequivalent local dipoles coexist. 
These microscopic charge-transfer patterns are consistent with the constructive and destructive piezoelectric interference regimes identified in the main text.

\clearpage

\section{Supplementary Note 5: Methodology for Landscape and Path Calculations}
\label{sec:S5}
\setcounter{equation}{0}

% --- Supplemental Material Section S4.A ---

% --- Supplemental Material Section S4.A ---

\subsection{2D Landscape Scan Protocol}

The energy and polarization landscapes presented in Fig.~2 of the main text were generated through a systematic, physically-motivated 2D scan of the key structural degrees of freedom for the trilayer NiTe$_2$ system. This section details the precise protocol used for both the DFT calculations and the subsequent data analysis.

A critical consideration is that a macroscopic strain is non-uniformly distributed between the rigid NiTe$_2$ layers and the soft vdW gaps. Our direct uniform strain calculations (Supplementary Note 1) show that a -5\% to +5\% global strain can induce local interlayer spacing variations as large as -8\% to +12\%. To construct a landscape that encompasses these true relaxation pathways, a sophisticated scanning protocol was designed.

\textbf{Step 1: Constrained DFT Calculations.}
The actual DFT calculations were performed by directly controlling the vertical positions of specific atoms, which implicitly defines the interlayer geometry. We define three reference atomic planes: the Te atoms of the bottom layer (Plane B), the Ni atoms of the middle layer (Plane M), and the Te atoms of the top layer (Plane T). The two key degrees of freedom for our scan are the vertical distances between these planes: $d_{BM}$ (bottom-to-middle) and $d_{MT}$ (middle-to-top).

We constructed a grid of structures by varying $d_{BM}$ and $d_{MT}$ as percentages relative to their fully relaxed equilibrium values, $d_{BM}^0$ and $d_{MT}^0$. The ranges were chosen to be physically relevant, e.g., approximately -8\% to +12\% for $d_{BM}$ and -6\% to +6\% for $d_{MT}$, guided by our uniform strain analysis.

For each point on this $(d_{BM}, d_{MT})$ grid, a constrained DFT calculation was performed. In each calculation, the $z$-coordinates of all atoms in the three reference planes (Plane B, M, and T) were held fixed to enforce the desired $d_{BM}$ and $d_{MT}$ values. All other internal atomic coordinates (e.g., the other Te atoms in the middle layer) were fully relaxed until forces converged. The total energy and out-of-plane polarization were then recorded for each relaxed structure.

\textbf{Step 2: Data Mapping and Analysis.}
The raw data from Step 1 is a set of $(E, P)$ values for each given $(d_{BM}, d_{MT})$. However, for physical interpretation and plotting in the main text, we use the conventional definition of interlayer vdW gaps, which we denote as $d_1$ and $d_2$. These are defined as the vertical distance between the closest Te atoms of adjacent layers.

After each constrained relaxation in Step 1, we explicitly calculated the resulting $d_1$ and $d_2$ values from the final relaxed atomic coordinates. This generated a new, non-uniform dataset of points $(d_1, d_2, P, E)$. It is this dataset that was used to create the landscape plots. 

This two-step protocol ensures both computational stability and physically meaningful analysis. Step 1 provides a robust way to control the system's geometry during the DFT calculations, while Step 2 maps the results onto the physically intuitive and conventionally used interlayer gap coordinates ($d_1, d_2$), which are essential for connecting with our theoretical models of interfacial interactions. This physically-motivated scanning and mapping procedure guarantees that the resulting landscapes provide a meaningful representation of the accessible phase space and accurately contain the true, non-linear relaxation pathways of the system under strain.

\subsection{Real Uniform Strain Path Protocol}
The relaxed strain path shown in the landscape figures was obtained using the same effective vertical-strain protocol as described in Supplementary Note 1. For each imposed effective strain, the vertical distance between the reference top and bottom layers was constrained to \(d(\epsilon)=d_0(1+\epsilon)\), while the vacuum thickness was kept sufficiently large to avoid interactions between periodic images. The unconstrained internal coordinates were then relaxed, and the resulting \((d_1(\epsilon),d_2(\epsilon))\), \(P_z(\epsilon)\), and \(E(\epsilon)\) were recorded.

\subsection{Data Processing and Visualization}
The discrete data points from the 2D scan were interpolated onto a fine, regular grid using the `cubic' method from the `scipy.interpolate.griddata' function in Python. This allowed for the generation of smooth contour plots. 

\clearpage


\section{Supplementary Note 6: Ginzburg--Landau Theory for Piezoelectric Interference}
\label{sec:S6}
\setcounter{equation}{0}

In this section, we provide a detailed derivation of the electromechanical response within our Ginzburg--Landau (GL) framework. Our goal is to demonstrate within this phenomenological framework how the symmetry of the interlayer coupling dictates the nature of the piezoelectric interference, leading either to a conventional linear response or a functionally parabolic response.

\subsection{General Formulation}

We consider two coupled out-of-plane polar subunits with local polarizations \(P_1\) and \(P_2\) under a uniform strain \(\epsilon\). 
Retaining the leading higher-order electromechanical terms represented by the remainder in the main-text formulation, the GL free-energy density is
\setcounter{equation}{5}
\begin{equation}
\begin{aligned}
    G
    &=
    \sum_{i=1,2}
    \left[
        \frac{A_i}{2}P_i^2
        +
        \frac{\beta_i}{4}P_i^4
        -
        g_i\epsilon P_i
        -
        \frac{1}{2}b_i\epsilon P_i^2
        -
        \frac{1}{2}h_i\epsilon^2P_i
    \right]
    +
    \lambda P_1P_2
    +
    \frac{C}{2}\epsilon^2
    +
    \mathcal{O}(\epsilon^3,\ldots).
\end{aligned}
\label{s4_eq:landau_full}
\end{equation}
Here, \(A_i\) and \(\beta_i\) describe the local polar potential, \(g_i\), \(b_i\), and \(h_i\) parameterize the electromechanical couplings, \(C\) is the elastic coefficient, and \(\lambda\) couples the two polar subunits.

We expand the strain-dependent equilibrium polarizations as
\begin{equation}
    P_i(\epsilon)
    =
    P_{i,0}
    +
    e^{(i)}\epsilon
    +
    \mathcal{O}(\epsilon^2),
\label{s4_eq:linear_expansion}
\end{equation}
where
\(
e^{(i)}
=
\left.dP_i/d\epsilon\right|_{\epsilon=0}
\).
Substituting this expansion into the coupled equations of state,
\(\partial G/\partial P_i=0\), and retaining terms to first order in strain yields
\begin{equation}
    \mathbf K\mathbf e
    =
    \mathbf g^{\mathrm{eff}},
\label{s4_eq:matrix_form}
\end{equation}
where
\begin{equation}
    \mathbf K
    =
    \begin{pmatrix}
        \alpha_1 & \lambda\\
        \lambda & \alpha_2
    \end{pmatrix},
    \qquad
    \mathbf e
    =
    \begin{pmatrix}
        e^{(1)}\\
        e^{(2)}
    \end{pmatrix},
    \qquad
    \mathbf g^{\mathrm{eff}}
    =
    \begin{pmatrix}
        g_1+b_1P_{1,0}\\
        g_2+b_2P_{2,0}
    \end{pmatrix}.
\label{s4_eq:k_and_g}
\end{equation}
Here,
\(
\alpha_i=A_i+3\beta_iP_{i,0}^2
\)
is the local harmonic stiffness evaluated around the zero-strain equilibrium, and
\(
g_i^{\mathrm{eff}}=g_i+b_iP_{i,0}
\)
is the complete linear strain-driving term for subunit \(i\).

Defining
\begin{equation}
    \Delta=\alpha_1\alpha_2-\lambda^2,
\end{equation}
the local linear responses are
\begin{align}
    e^{(1)}
    &=
    \frac{
        \alpha_2g_1^{\mathrm{eff}}
        -
        \lambda g_2^{\mathrm{eff}}
    }{\Delta},
\label{s4_eq:e1_full}\\
    e^{(2)}
    &=
    \frac{
        -\lambda g_1^{\mathrm{eff}}
        +
        \alpha_1g_2^{\mathrm{eff}}
    }{\Delta}.
\label{s4_eq:e2_full}
\end{align}
Within the two-subsystem model,
\begin{equation}
\begin{aligned}
    P^{(\mathrm{tot})}(\epsilon)
    &=
    P_1(\epsilon)+P_2(\epsilon)
    =
    P_0^{(\mathrm{tot})}
    +
    \left[e^{(1)}+e^{(2)}\right]\epsilon
    +
    \mathcal{O}(\epsilon^2).
\end{aligned}
\label{s4_eq:total_polarization_expansion}
\end{equation}
Comparison with
\(P^{(\mathrm{tot})}=P_0^{(\mathrm{tot})}
+e^{(\mathrm{tot})}\epsilon+\mathcal{O}(\epsilon^2)\)
therefore gives
\begin{equation}
    e^{(\mathrm{tot})}
    =
    e^{(1)}+e^{(2)}
    =
    \frac{
        (\alpha_2-\lambda)g_1^{\mathrm{eff}}
        +
        (\alpha_1-\lambda)g_2^{\mathrm{eff}}
    }{\Delta}.
\label{s4_eq:etot_general}
\end{equation}

Local stability requires \(\mathbf K\) to be positive definite:
\begin{equation}
    \alpha_1>0,
    \qquad
    \alpha_2>0,
    \qquad
    \Delta>0.
\label{s4_eq:stability_condition}
\end{equation}
The product of the two local responses is
\begin{equation}
\begin{aligned}
    e^{(1)}e^{(2)}
    &=
    \frac{
        (\alpha_1\alpha_2+\lambda^2)
        g_1^{\mathrm{eff}}g_2^{\mathrm{eff}}
        -
        \lambda
        \left[
            \alpha_2
            \left(g_1^{\mathrm{eff}}\right)^2
            +
            \alpha_1
            \left(g_2^{\mathrm{eff}}\right)^2
        \right]
    }{\Delta^2}.
\end{aligned}
\label{s4_eq:response_product}
\end{equation}

\subsection{Analysis of Interference Regimes}
Since \(b_i\) couples to the polarization-reversal-even invariant \(P_i^2\), we assume \(b_1b_2>0\) for both parallel and antiparallel equilibrium polarizations.

\textbf{1. Constructive Interference: ferroelectric-like State ($\lambda < 0$)}.

A negative coupling favors parallel equilibrium polarizations,
\(P_{1,0}P_{2,0}>0\).
The contributions \(b_iP_{i,0}\) therefore have the same sign. When these contributions are sufficiently large relative to the intrinsic strain-driving terms \(g_i\), the complete effective driving terms satisfy
\begin{equation}
    g_1^{\mathrm{eff}}g_2^{\mathrm{eff}}>0.
\label{s4_eq:ci_driving_condition}
\end{equation}
For \(\lambda<0\), both terms in the numerator of Eq.~(\ref{s4_eq:response_product}) are then positive, yielding
\begin{equation}
    e^{(1)}e^{(2)}>0.
\label{s4_eq:ci_channel_sign}
\end{equation}
The local channels add constructively:
\begin{equation}
    \left|e^{(\mathrm{tot})}\right|
    =
    \left|e^{(1)}\right|
    +
    \left|e^{(2)}\right|.
\label{s4_eq:ci_addition}
\end{equation}
This behavior rationalizes the constructive-interference response of CBA-stacked MoS$_2$.

\textbf{2. Destructive Interference: ferrielectric-like State (\(\lambda>0\))}.

A positive coupling favors antiparallel polar subunits. 
In an approximately antipolar ferrielectric-like configuration,
\(P_{1,0}P_{2,0}<0\), so the contributions \(b_iP_{i,0}\) have opposite signs.
Provided that these opposite-signed contributions are sufficiently large relative to the intrinsic strain-driving terms \(g_i\), the complete effective driving terms satisfy
\begin{equation}
    g_1^{\mathrm{eff}}g_2^{\mathrm{eff}}<0.
\label{s4_eq:di_driving_condition}
\end{equation}
For $\lambda>0$, Equation~(\ref{s4_eq:response_product}) then gives
\begin{equation}
    e^{(1)}e^{(2)}<0,
\label{s4_eq:di_channel_sign}
\end{equation}
The two local responses therefore partially compensate, giving
\begin{equation}
\left|e^{(\mathrm{tot})}\right|
<
\left|e^{(1)}\right|
+
\left|e^{(2)}\right|.
\label{s6_eq:di_qualitative_compensation}
\end{equation}

Strong destructive interference emerges near the antiferroelectric-like limit, where the two polar subunits become nearly equivalent. In this limit, the local stiffnesses and effective strain-driving terms approximately satisfy
\begin{equation}
\alpha_1\simeq\alpha_2,
\qquad
g_1^{\mathrm{eff}}\simeq-g_2^{\mathrm{eff}}.
\label{s6_eq:near_afe_conditions}
\end{equation}
These relations yield
\begin{equation}
e^{(1)}\simeq-e^{(2)},
\end{equation}
and hence
\begin{equation}
\left|e^{(\mathrm{tot})}\right|
\ll
\left|e^{(1)}\right|
+
\left|e^{(2)}\right|.
\label{s6_eq:di_response_condition}
\end{equation}
Exact cancellation occurs in the ideal symmetric limit, whereas intrinsic strain driving and interfacial inequivalence in ferrielectric-like stacks leave a small residual model-level linear response.

\subsection{Distinct Cancellation Conditions for the Linear and Quadratic Responses}

To determine whether the same interference condition also suppresses the quadratic response, we expand
\begin{equation}
    P_i(\epsilon)
    =
    P_{i,0}
    +
    e^{(i)}\epsilon
    +
    \frac{1}{2}q^{(i)}\epsilon^2
    +
    \mathcal{O}(\epsilon^3),
\label{s4_eq:second_order_expansion}
\end{equation}
where
\(
q^{(i)}=d^2P_i/d\epsilon^2|_{\epsilon=0}
\).
The second-order equations are
\begin{equation}
    \mathbf K
    \begin{pmatrix}
        q^{(1)}\\
        q^{(2)}
    \end{pmatrix}
    =
    \begin{pmatrix}
        R_1^{(2)}\\
        R_2^{(2)}
    \end{pmatrix},
\label{s4_eq:q_matrix}
\end{equation}
with
\begin{equation}
    R_i^{(2)}
    =
    2b_ie^{(i)}
    +
    h_i
    -
    6\beta_iP_{i,0}
    \left[e^{(i)}\right]^2.
\label{s4_eq:second_order_source}
\end{equation}
Thus,
\begin{equation}
    q^{(\mathrm{tot})}
    =
        q^{(1)}+q^{(2)}
    =
    \frac{
        (\alpha_2-\lambda)R_1^{(2)}
        +
        (\alpha_1-\lambda)R_2^{(2)}
    }{\Delta}.
\label{s4_eq:qtot_general}
\end{equation}

Equations~(\ref{s4_eq:etot_general}) and
(\ref{s4_eq:qtot_general}) involve distinct source terms. 
Linear cancellation requires
\begin{equation}
    (\alpha_2-\lambda)g_1^{\mathrm{eff}}
    +
    (\alpha_1-\lambda)g_2^{\mathrm{eff}}
    \simeq0,
\label{s4_eq:first_order_condition}
\end{equation}
whereas quadratic cancellation would additionally require
\begin{equation}
    (\alpha_2-\lambda)R_1^{(2)}
    +
    (\alpha_1-\lambda)R_2^{(2)}
    \simeq0.
\label{s4_eq:second_order_condition}
\end{equation}
The first condition does not imply the second because
\(R_i^{(2)}\) contains the independent coefficients \(h_i\), \(b_i\), and the anharmonic contributions
\(\beta_iP_{i,0}[e^{(i)}]^2\).

The model-level vertex strain is
\begin{equation}
    \epsilon_v^{(\mathrm{GL})}
    =
        \left|
    \frac{e^{(\mathrm{tot})}}{q^{(\mathrm{tot})}}
    \right|
    =
    \left|
    \frac{
        (\alpha_2-\lambda)g_1^{\mathrm{eff}}
        +
        (\alpha_1-\lambda)g_2^{\mathrm{eff}}
    }{
        (\alpha_2-\lambda)R_1^{(2)}
        +
        (\alpha_1-\lambda)R_2^{(2)}
    }
    \right|.
\label{s4_eq:vertex_general}
\end{equation}
Strong linear compensation therefore drives
\(\epsilon_v^{(\mathrm{GL})}\) toward zero provided that the second-order source remains finite.

In an approximately antipolar ferrielectric-like state, inequivalent interfacial environments and partial polarization compensation do not generally enforce quadratic cancellation. 
Destructive interference can therefore suppress the linear coefficient while retaining a finite quadratic response, consistent with the small \(e_{33}^{(\mathrm{tot})}\) and finite \(B_{333}\) obtained for CBB-stacked NiTe$_2$ and BAAC-stacked MoS$_2$. 
Here, \(e^{(\mathrm{tot})}\) and \(q^{(\mathrm{tot})}\) are, respectively, the linear and quadratic responses of the GL model, whereas \(e_{33}^{(\mathrm{tot})}\) and \(B_{333}\) are obtained independently by fitting the fully relaxed first-principles polarization--strain relation. 


\clearpage

\section{Supplementary Note 7: Comprehensive First-Principles Data}
\label{sec:S7}
\setcounter{equation}{0}

This section provides the complete set of first-principles data that underpins the analysis presented in the main text, particularly the universal design space shown in Fig.~3(c). We have systematically calculated the interface-resolved response channels ($e_{33}^{(i)}$), the total linear ($e_{33}^{(\mathrm{tot})}$) and nonlinear ($B_{333}$) piezoelectric coefficients, the interference factor ($\gamma_e$), and the vertex strain ($|\epsilon_v|$) for 12 distinct multilayer systems. To ensure the robustness of our conclusions, each calculation was repeated using four different van der Waals (vdW) correction schemes.

All piezoelectric coefficients ($e_{33}^{(i)}$, $e_{33}^{(\mathrm{tot})}$, $B_{333}$) are given in units of pC/m. The interference factor, $\gamma_e$, is a dimensionless quantity calculated as $\gamma_e = |\sum e_{33}^{(i)}| / \sum|e_{33}^{(i)}|$. The vertex strain, $|\epsilon_v|$, is dimensionless and is calculated as $|\epsilon_v| = |e_{33}^{(\mathrm{tot})} / B_{333}|$.

The results are compiled in Supplementary Table~\ref{tab:piezo_vdw_data}. This comprehensive dataset demonstrates the robustness of our piezoelectric interference principle across different material families and levels of theory.

%\vspace{1cm} % Add some space before the first table



\begin{table}[H]
\caption{Calculated piezoelectric response data for all systems under different vdW functionals.}
\label{tab:piezo_vdw_data}
\centering
\footnotesize
\setlength{\tabcolsep}{3.2pt}
\renewcommand{\arraystretch}{0.92}
\begin{tabular}{l l l c c c c}
\hline\hline
Functional & System & $\{e_{33}^{(1)},e_{33}^{(2)},...\}$ & $e_{33}^{(\mathrm{tot})}$ & $B_{333}$ & $\gamma_e$ & $|\epsilon_v|$ \\
\hline
\multicolumn{7}{l}{\textbf{DFT-D2}} \\
& h-BN CBA            & $\{17.08, 1.86\}$          & 38.37  & -233.27  & 1.00 & 0.165 \\
& MoS$_2$ CBA         & $\{5.43, 5.27\}$           & 24.05  & -218.15  & 1.00 & 0.110 \\
& WS$_2$ CBA          & $\{6.75, 6.52\}$           & 30.27  & -229.23  & 1.00 & 0.132 \\
& WSe$_2$ CBA         & $\{6.40, 6.13\}$           & 27.71  & -190.93  & 1.00 & 0.145 \\
& NiTe$_2$ CBB        & $\{-6.10, 8.98\}$          & 1.07   & -593.26  & 0.19 & 0.002 \\
& PdTe$_2$ CBB        & $\{-3.51, 8.74\}$          & 12.77  & -136.93  & 0.43 & 0.093 \\
& h-BN BAAC           & $\{16.79, 0.23, 17.66\}$   & 30.54  & -272.25  & 1.00 & 0.112 \\
& MoS$_2$ BAAC        & $\{-10.29, -2.26, 14.49\}$ & 4.68   & -1073.83 & 0.07 & 0.004 \\
& MoS$_2$ CBAB        & $\{-6.88, 6.89, 6.82\}$    & 5.18   & -384.57  & 0.33 & 0.014 \\
& WS$_2$ CBAB         & $\{-8.51, 8.60, 8.42\}$    & 12.90  & -288.93  & 0.33 & 0.045 \\
& MoS$_2$-WS$_2$ BAAB & $\{-8.36, 2.53, 6.90\}$    & -8.73  & -326.15  & 0.06 & 0.027 \\
& WS$_2$ BAAC         & $\{-1.82, -1.50, 12.22\}$  & 19.59  & -886.99  & 0.57 & 0.022 \\
\hline
\multicolumn{7}{l}{\textbf{DFT-D3}} \\
& h-BN CBA            & $\{7.66, 4.26\}$           & 20.14  & -159.56  & 1.00 & 0.126 \\
& MoS$_2$ CBA         & $\{5.54, 5.37\}$           & 25.07  & -240.62  & 1.00 & 0.104 \\
& WS$_2$ CBA          & $\{5.71, 5.95\}$           & 26.66  & -260.51  & 1.00 & 0.102 \\
& WSe$_2$ CBA         & $\{5.97, 5.72\}$           & 26.82  & -229.95  & 1.00 & 0.117 \\
& NiTe$_2$ CBB        & $\{-4.87, 10.61\}$         & 11.40  & -346.59  & 0.37 & 0.033 \\
& PdTe$_2$ CBB        & $\{-4.37, 9.49\}$          & 11.34  & 101.25   & 0.37 & 0.112 \\
& h-BN BAAC           & $\{9.89, 0.10, 10.11\}$    & 19.70  & -161.11  & 1.00 & 0.122 \\
& MoS$_2$ BAAC        & $\{-7.69, -1.44, 13.48\}$  & 16.40  & -809.87  & 0.19 & 0.020 \\
& MoS$_2$ CBAB        & $\{-7.29, 7.39, 7.25\}$    & 7.10   & -349.68  & 0.34 & 0.020 \\
& WS$_2$ CBAB         & $\{-7.40, 7.40, 7.36\}$    & 6.43   & -434.56  & 0.33 & 0.015 \\
& MoS$_2$-WS$_2$ BAAB & $\{-7.11, 2.47, 7.30\}$    & -16.89 & -635.07  & 0.16 & 0.027 \\
& WS$_2$ BAAC         & $\{-12.93, -2.95, 14.18\}$ & 9.78   & -1036.90 & 0.06 & 0.009 \\
\hline
\multicolumn{7}{l}{\textbf{optB88-vdW}} \\
& h-BN CBA            & $\{8.41, 4.34\}$            & 27.57  & -246.49  & 1.00 & 0.112 \\
& MoS$_2$ CBA         & $\{5.42, 5.27\}$            & 24.07  & -202.17  & 1.00 & 0.119 \\
& WS$_2$ CBA          & $\{5.37, 5.23\}$            & 24.54  & -244.35  & 1.00 & 0.100 \\
& WSe$_2$ CBA         & $\{5.13, 4.94\}$            & 22.80  & -210.23  & 1.00 & 0.109 \\
& NiTe$_2$ CBB        & $\{-8.21, 8.62\}$           & 0.82   & -380.68  & 0.02 & 0.002 \\
& PdTe$_2$ CBB        & $\{-5.27, 8.07\}$           & 6.60   & -41.97   & 0.21 & 0.157 \\
& h-BN BAAC           & $\{11.45, -3.25, 8.62\}$    & 23.03  & -197.08  & 0.72 & 0.117 \\
& MoS$_2$ BAAC        & $\{-17.01, -3.31, 16.97\}$  & 2.97   & -1040.83 & 0.09 & 0.003 \\
& MoS$_2$ CBAB        & $\{-6.83, 6.78, 6.71\}$     & 2.04   & -460.20  & 0.33 & 0.004 \\
& WS$_2$ CBAB         & $\{-7.01, 7.28, 6.96\}$     & 1.88   & -455.02  & 0.34 & 0.004 \\
& MoS$_2$-WS$_2$ BAAB & $\{-6.80, 2.47, 6.73\}$     & -26.61 & -924.56  & 0.15 & 0.029 \\
& WS$_2$ BAAC         & $\{-20.75, -3.80, 17.09\}$  & -1.42  & -1238.97 & 0.18 & 0.001 \\
\hline
\multicolumn{7}{l}{\textbf{SCAN+rVV10}} \\
& h-BN CBA            & $\{11.46, 1.67\}$           & 21.53  & -267.67  & 1.00 & 0.080 \\
& MoS$_2$ CBA         & $\{5.64, 4.98\}$            & 23.67  & -255.17  & 1.00 & 0.093 \\
& WS$_2$ CBA          & $\{6.44, 5.45\}$            & 25.52  & -287.13  & 1.00 & 0.089 \\
& WSe$_2$ CBA         & $\{5.42, 4.57\}$            & 23.40  & -198.25  & 1.00 & 0.118 \\
& NiTe$_2$ CBB        & $\{-9.24, 9.35\}$           & -0.83  & -639.68  & 0.01 & 0.001 \\
& PdTe$_2$ CBB        & $\{-5.84, 9.51\}$           & 9.89   & -180.26  & 0.24 & 0.055 \\
& h-BN BAAC           & $\{12.32, -3.24, 9.09\}$    & 24.69  & -127.93  & 0.74 & 0.193 \\
& MoS$_2$ BAAC        & $\{-6.15, 7.06, 5.07\}$     & 10.27  & -947.15  & 0.33 & 0.011 \\
& MoS$_2$ CBAB        & $\{-7.26, 6.58, 6.34\}$     & 5.94   & -319.44  & 0.28 & 0.019 \\
& WS$_2$ CBAB         & $\{-7.39, 8.10, 6.68\}$     & 6.71   & -370.85  & 0.33 & 0.018 \\
& MoS$_2$-WS$_2$ BAAB & $\{-8.00, 2.36, 7.09\}$     & -2.20  & -724.88  & 0.08 & 0.003 \\
& WS$_2$ BAAC         & $\{-10.84, 2.20, 11.69\}$   & 10.12  & -933.08  & 0.12 & 0.011 \\
\hline\hline
\end{tabular}
\end{table}

%\begin{figure}[H]
%    \centering
%    % \includegraphics[width=\columnwidth]{SM_fig_dynamics.png}
%    \caption{Additional examples of the "dynamic fingerprint". (a) The strain-asymmetric adaptive relaxation in BAAC-WS$_2$, a successful DI system. (b) The uniform relaxation in trilayer WSe$_2$, a CI system. (c) The complex but ultimately DI-enabling relaxation in the MoS$_2$-WS$_2$ BAAB hybrid stack.}
%    \label{fig:sm_dynamics}
%\end{figure}

\clearpage

% --- Supplemental Material Section S6 ---

\section{Supplementary Note 8: Discussion on the Role of van der Waals Functionals}
\label{sec:S8}
\setcounter{equation}{0}

A key aspect of this work is the validation of our conclusions across multiple levels of theory for treating van der Waals (vdW) interactions. The comprehensive dataset presented in Supplementary Table~\ref{tab:piezo_vdw_data} allows for a detailed analysis of the influence of the chosen vdW correction scheme on the calculated piezoelectric properties. Our central finding is that while the absolute values of the coefficients exhibit some quantitative dependence on the functional, the essential physical trends and, most importantly, the classification of systems into constructive-interference and destructive-interference regimes remains remarkably robust.

This robustness can be illustrated by representative examples. For the canonical constructive-interference system, CBA-MoS$_2$, all four functionals give \(\gamma_e\simeq 1\), consistently indicating same-signed interface-resolved response channels and a linear-dominated piezoelectric response. For the representative spontaneous destructive-interference system, CBB-NiTe$_2$, the interface-resolved response channels remain opposite in sign under all four vdW treatments, showing that its destructive-interference character is not tied to a specific dispersion correction scheme. The choice of functional mainly affects the quantitative degree of cancellation. For example, in CBB-NiTe$_2$, DFT-D2 and DFT-D3 give \(\gamma_e=0.19\) and \(0.37\), respectively, whereas optB88-vdW and SCAN+rVV10 give stronger cancellation, with \(\gamma_e=0.02\) and \(0.01\), respectively.
The quantitative differences among functionals can be attributed to their different predictions of the equilibrium interlayer spacing \(d_0\) and the curvature of the interlayer potential. These structural differences modify the effective interlayer coupling and the relative magnitudes of the interface-resolved response channels \(e_{33}^{(i)}\).

In conclusion, the robustness of our central findings across a hierarchy of vdW functionals provides powerful evidence for the universality of the piezoelectric interference principle. It confirms that the design rules derived from it—engineering for antiparallel response pathways and seeking strain-asymmetric adaptive relaxation—are reliable and predictive guides for discovering and creating new nonlinear functional materials.



% --- Supplemental Material Section S7 (Final, Single Basic Table) ---








\newpage

%\bibliography{new}% Produces the bibliography via BibTeX.

\begin{thebibliography}{15}

% 1
\bibitem{PBE_Perdew1996}
Perdew, J. P., Burke, K. \& Ernzerhof, M.
Generalized gradient approximation made simple.
\textit{Phys. Rev. Lett.} \textbf{77}, 3865--3868 (1996).

% 2
\bibitem{D2_Grimme2006}
Grimme, S.
Semiempirical GGA-type density functional constructed with a
long-range dispersion correction.
\textit{J. Comput. Chem.} \textbf{27}, 1787--1799 (2006).

% 3
\bibitem{D3_Grimme2010}
Grimme, S., Antony, J., Ehrlich, S. \& Krieg, H.
A consistent and accurate \textit{ab initio} parametrization of
density functional dispersion correction (DFT-D) for the 94
elements H--Pu.
\textit{J. Chem. Phys.} \textbf{132}, 154104 (2010).

% 4
\bibitem{D3_BJ_Grimme2011}
Grimme, S., Ehrlich, S. \& Goerigk, L.
Effect of the damping function in dispersion corrected density
functional theory.
\textit{J. Comput. Chem.} \textbf{32}, 1456--1465 (2011).

% 5
\bibitem{optB88_Klimes2011}
Klime{\v{s}}, J., Bowler, D. R. \& Michaelides, A.
Van der Waals density functionals applied to solids.
\textit{Phys. Rev. B} \textbf{83}, 195131 (2011).

% 6
\bibitem{SCAN_Sun2015}
Sun, J., Ruzsinszky, A. \& Perdew, J. P.
Strongly constrained and appropriately normed semilocal density
functional.
\textit{Phys. Rev. Lett.} \textbf{115}, 036402 (2015).

% 7
\bibitem{rVV10_Sabitini2013}
Sabatini, R., Gorni, T. \& de Gironcoli, S.
Nonlocal van der Waals density functional made simple and efficient.
\textit{Phys. Rev. B} \textbf{87}, 041108(R) (2013).

% 8
\bibitem{SM_Ref_Ding2017}
Ding, W., Zhu, J., Wang, Z., Gao, Y., Xiao, D., Gu, Y.,
Zhang, Z. \& Zhu, W.
Prediction of intrinsic two-dimensional ferroelectrics in
In$_2$Se$_3$ and other III$_2$--VI$_3$ van der Waals materials.
\textit{Nat. Commun.} \textbf{8}, 14956 (2017).

% 9
\bibitem{SM_Ref_Yang2018}
Yang, Q., Wu, M. \& Li, J.
Origin of two-dimensional vertical ferroelectricity in WTe$_2$
bilayer and multilayer.
\textit{J. Phys. Chem. Lett.} \textbf{9}, 7160--7164 (2018).

% 10
\bibitem{VASPKIT_Wang2021}
Wang, V., Xu, N., Liu, J.-C., Tang, G. \& Geng, W.-T.
VASPKIT: A user-friendly interface facilitating high-throughput
computing and analysis using VASP code.
\textit{Comput. Phys. Commun.} \textbf{267}, 108033 (2021).

% 11
\bibitem{PhysRevB-FEM-pi-bilayers}
Sheng, H., Fang, Z. \& Wang, Z.
Ferroelectric metals in 1T/1T$^{\prime}$-phase transition metal
dichalcogenide MTe$_2$ bilayers
(M = Pt, Pd and Ni).
\textit{Phys. Rev. B} \textbf{108}, 104109 (2023).

% 12
\bibitem{shi_two-dimensional_2020}
Shi, J., Huan, Y., Xiao, M., Hong, M., Zhao, X., Gao, Y.,
Cui, F., Yang, P., Pennycook, S. J., Zhao, J. \& Zhang, Y.
Two-dimensional metallic NiTe$_2$ with ultrahigh environmental
stability, conductivity and electrocatalytic activity.
\textit{ACS Nano} \textbf{14}, 9011--9020 (2020).

% 13
\bibitem{SM_Ref_ACSNano2017}
Li, L. \& Wu, M.
Binary compound bilayer and multilayer with vertical polarizations:
two-dimensional ferroelectrics, multiferroics and nanogenerators.
\textit{ACS Nano} \textbf{11}, 6382--6388 (2017).

% 14
\bibitem{SM_Ref_Science2021}
Yasuda, K., Wang, X., Watanabe, K., Taniguchi, T.
\& Jarillo-Herrero, P.
Stacking-engineered ferroelectricity in bilayer boron nitride.
\textit{Science} \textbf{372}, 1458--1462 (2021).

% 15
\bibitem{MoS}
Meng, P., Wu, Y., Bian, R., Pan, E., Dong, B., Zhao, X.,
Chen, J., Wu, L., Sun, Y., Fu, Q., Liu, Q., Shi, D.,
Zhang, Q., Zhang, Y.-W., Liu, Z. \& Liu, F.
Sliding induced multiple polarization states in two-dimensional
ferroelectrics.
\textit{Nat. Commun.} \textbf{13}, 7696 (2022).

\end{thebibliography}



\end{document}

